FeatGraph: A Flexible and Efficient Backend for Graph Neural Network Systems

Graph neural networks (GNNs) are gaining increasing popularity as a promising approach to machine learning on graphs. Unlike traditional graph workloads where each vertex/edge is associated with a scalar, GNNs attach a feature tensor to each vertex/edge. This additional feature dimension, along with consequently more complex vertex- and edge-wise computations, has enormous implications on locality and parallelism, which existing graph processing systems fail to exploit. This paper proposes FeatGraph to accelerate GNN workloads by co-optimizing graph traversal and feature dimension computation. FeatGraph provides a flexible programming interface to express diverse GNN models by composing coarse-grained sparse templates with fine-grained user-defined functions (UDFs) on each vertex/edge. FeatGraph incorporates optimizations for graph traversal into the sparse templates and allows users to specify optimizations for UDFs with a feature dimension schedule (FDS). FeatGraph speeds up end-to-end GNN training and inference by up to 32x on CPU and 7x on GPU.

==> plot_script/plot_cpu_kernel_time_1_thread.py <==
import csv
import numpy as np
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

data = {'feature length': [], 'FeatGraph': [], 'Ligra': [], 'MKL': []}

def read_data(file_name):
    with open(file_name, 'r') as f:
        reader = csv.reader(f, delimiter=',')
        header = next(reader)
        assert header[0] == 'feature length'
        assert header[1] == 'FeatGraph'
        assert header[2] == 'Ligra'
        assert header[3] == 'MKL'
        for row in reader:
            feature_length = row[0]
            time_FeatGraph = row[1]
            time_Ligra = row[2]
            time_MKL = row[3]
            data['feature length'].append(feature_length)
            data['FeatGraph'].append(time_FeatGraph)
            data['Ligra'].append(time_Ligra)
            data['MKL'].append(time_MKL)

read_data('../result_csv/spmm_cpu_1_thread_reddit.csv')

systems = ['FeatGraph', 'Ligra', 'MKL']
colors = {'FeatGraph': 'C0', 'Ligra': 'C1', 'MKL': 'C2'}

normalize_to_FeatGraph = True
if normalize_to_FeatGraph:
    data['Ligra'] = np.array(data['Ligra'], dtype='float32') / np.array(data['FeatGraph'], dtype='float32')
    data['MKL'] = np.array(data['MKL'], dtype='float32') / np.array(data['FeatGraph'], dtype='float32')
    data['FeatGraph'] = np.array([1 for i in range(len(data['FeatGraph']))], dtype='float32')

width = 0.2
gap = (1 - width * len(systems)) / 2
x = np.arange(len(data['feature length'])) + gap + width / 2

fig, ax = plt.subplots()

for system in systems:
    y = data[system]
    b = plt.bar(x, y, width=width, color=colors[system])
    x += width

plt.xlabel('feature length', fontsize=12)
plt.xticks([0.5, 1.5, 2.5, 3.5, 4.5], data['feature length'], fontsize=12)

plt.ylabel('time normalized to FeatGraph', fontsize=12)
plt.yticks(fontsize=12)
# plt.ylim(0, 8)

plt.legend(systems, fontsize=12)

output = '../figure_raw/spmm_cpu_1_thread_reddit.jpg'

fig.set_size_inches(6, 4)
fig.savefig(output, bbox_inches='tight', dpi=600)
plt.close()
print('output to %s' % output)


==> plot_script/plot_cpu_kernel_time_multi_threads.py <==
import csv
import numpy as np
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

data = {'number of threads': [], 'FeatGraph': [], 'Ligra': [], 'MKL': []}

def read_data(file_name):
    with open(file_name, 'r') as f:
        reader = csv.reader(f, delimiter=',')
        header = next(reader)
        assert header[0] == 'number of threads'
        assert header[1] == 'FeatGraph'
        assert header[2] == 'Ligra'
        assert header[3] == 'MKL'
        for row in reader:
            num_threads = row[0]
            time_FeatGraph = row[1]
            time_Ligra = row[2]
            time_MKL = row[3]
            data['number of threads'].append(num_threads)
            data['FeatGraph'].append(time_FeatGraph)
            data['Ligra'].append(time_Ligra)
            data['MKL'].append(time_MKL)

read_data('../result_csv/spmm_cpu_multi_threads_reddit_feature_512.csv')

systems = ['FeatGraph', 'Ligra', 'MKL']
colors = {'FeatGraph': 'C0', 'Ligra': 'C1', 'MKL': 'C2'}
markers = {'FeatGraph': '^', 'Ligra': 'o', 'MKL': 's'}

normalize_to_single_thread = True
if normalize_to_single_thread:
    data['FeatGraph'][1::] = float(data['FeatGraph'][0]) / np.array(data['FeatGraph'][1::], dtype='float32')
    data['FeatGraph'][0] = 1.0
    data['Ligra'][1::] = float(data['Ligra'][0]) / np.array(data['Ligra'][1::], dtype='float32')
    data['Ligra'][0] = 1.0
    data['MKL'][1::] = float(data['MKL'][0]) / np.array(data['MKL'][1::], dtype='float32')
    data['MKL'][0] = 1.0

fig, ax = plt.subplots()

plt.xlabel(("number of threads"), fontsize=12)
plt.ylabel(("speedup over single-threaded execution"), fontsize=12)

for system in systems:
    y = data[system]
    line = plt.plot(data['number of threads'], y, color=colors[system], marker=markers[system], label=system)

ax.yaxis.grid(True)
plt.legend(systems, fontsize=12)

output = '../figure_raw/result_SpMM_cpu_multi_threads_reddit_feature_512.pdf'

fig.set_size_inches(6, 4)
fig.savefig(output, bbox_inches='tight')
plt.close()
print('output to %s' % output)


==> plot_script/plot_effect_hybrid_partitioning_gpu.py <==
import csv
import numpy as np
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

data = {'feature length': [],
        'cuSPARSE': [],
        'FeatGraph w/o hybrid partitioning': [],
        'FeatGraph w/ hybrid partitioning': []}

def read_data(file_name):
    with open(file_name, 'r') as f:
        reader = csv.reader(f, delimiter=',')
        header = next(reader)
        assert header[0] == 'feature length'
        assert header[1] == 'cuSPARSE'
        assert header[2] == 'FeatGraph w/o hybrid partitioning'
        assert header[3] == 'FeatGraph w/ hybrid partitioning'
        for row in reader:
            feature_length = row[0]
            time_cusparse = row[1]
            time_without_partitioning = row[2]
            time_with_partitioning = row[3]
            data['feature length'].append(feature_length)
            data['cuSPARSE'].append(time_cusparse)
            data['FeatGraph w/o hybrid partitioning'].append(time_without_partitioning)
            data['FeatGraph w/ hybrid partitioning'].append(time_with_partitioning)

read_data('../result_csv/effect_hybrid_partitioning_gpu_spmm_rand_100K.csv')

systems = ['cuSPARSE', 'FeatGraph w/o hybrid partitioning', 'FeatGraph w/ hybrid partitioning']
colors = {'cuSPARSE': 'silver',
          'FeatGraph w/o hybrid partitioning': 'C0',
          'FeatGraph w/ hybrid partitioning': 'C1'}

speedup_over_cusparse = True
if speedup_over_cusparse:
    data['FeatGraph w/o hybrid partitioning'] = np.array(data['cuSPARSE'], dtype='float32') / np.array(data['FeatGraph w/o hybrid partitioning'], dtype='float32')
    data['FeatGraph w/ hybrid partitioning'] = np.array(data['cuSPARSE'], dtype='float32') / np.array(data['FeatGraph w/ hybrid partitioning'], dtype='float32')
    data['cuSPARSE'] = np.array([1 for i in range(len(data['cuSPARSE']))], dtype='float32')

width = 0.2
gap = (1 - width * len(systems)) / 2
x = np.arange(len(data['feature length'])) + gap + width / 2

fig, ax = plt.subplots()

for system in systems:
    y = data[system]
    b = plt.bar(x, y, width=width, color=colors[system])
    x += width

plt.xlabel('feature length', fontsize=12)
plt.xticks([0.5, 1.5, 2.5, 3.5, 4.5], data['feature length'], fontsize=12)

plt.ylabel('speedup over cuSPARSE', fontsize=12)
plt.yticks(fontsize=12)
plt.ylim(0, 2)

plt.legend(systems, fontsize=12, loc='upper center', bbox_to_anchor=(0.5, 1))

output = '../figure_raw/effect_hybrid_partitioning_gpu_spmm_rand_100K.pdf'

fig.set_size_inches(6, 4.5)
fig.savefig(output, bbox_inches='tight')
plt.close()
print('output to %s' % output)


==> plot_script/plot_effect_tiling_cpu.py <==
import csv
import numpy as np
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

data = {'feature length': [],
        'baseline': [],
        'feature tiling': [],
        'graph partitioning': [],
        'feature tiling + graph partitioning': []}

def read_data(file_name):
    with open(file_name, 'r') as f:
        reader = csv.reader(f, delimiter=',')
        header = next(reader)
        assert header[0] == 'feature length'
        assert header[1] == 'baseline'
        assert header[2] == 'feature tiling'
        assert header[3] == 'graph partitioning'
        assert header[4] == 'feature tiling + graph partitioning'
        for row in reader:
            feature_length = row[0]
            time_baseline = row[1]
            time_feature = row[2]
            time_graph = row[3]
            time_feature_graph = row[4]
            data['feature length'].append(feature_length)
            data['baseline'].append(time_baseline)
            data['feature tiling'].append(time_feature)
            data['graph partitioning'].append(time_graph)
            data['feature tiling + graph partitioning'].append(time_feature_graph)

read_data('../result_csv/effect_tiling_cpu_1_thread_spmm_reddit.csv')

systems = ['baseline', 'feature tiling', 'graph partitioning', 'feature tiling + graph partitioning']
colors = {'baseline': 'silver',
          'feature tiling': 'C2',
          'graph partitioning': 'C0',
          'feature tiling + graph partitioning': 'C1'}

speedup_over_baseline = True
if speedup_over_baseline:
    data['feature tiling'] = np.array(data['baseline'], dtype='float32') / np.array(data['feature tiling'], dtype='float32')
    data['graph partitioning'] = np.array(data['baseline'], dtype='float32') / np.array(data['graph partitioning'], dtype='float32')
    data['feature tiling + graph partitioning'] = np.array(data['baseline'], dtype='float32') / np.array(data['feature tiling + graph partitioning'], dtype='float32')
    data['baseline'] = np.array([1 for i in range(len(data['baseline']))], dtype='float32')

width = 0.2
gap = (1 - width * len(systems)) / 2
x = np.arange(len(data['feature length'])) + gap + width / 2

fig, ax = plt.subplots()

for system in systems:
    y = data[system]
    b = plt.bar(x, y, width=width, color=colors[system])
    x += width

plt.xlabel('feature length', fontsize=12)
plt.xticks([0.5, 1.5, 2.5, 3.5, 4.5], data['feature length'], fontsize=12)

plt.ylabel('speedup', fontsize=12)
plt.yticks(fontsize=12)
plt.ylim(0, 5)

plt.legend(systems, fontsize=12, loc='upper center', bbox_to_anchor=(0.5, 1))

output = '../figure_raw/effect_tiling_cpu_1_thread_spmm_reddit.pdf'

fig.set_size_inches(6, 4.5)
fig.savefig(output, bbox_inches='tight')
plt.close()
print('output to %s' % output)


==> plot_script/plot_effect_tree_reduction_gpu.py <==
import csv
import numpy as np
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

data = {'feature length': [],
        'Gunrock': [],
        'FeatGraph w/o tree reduction': [],
        'FeatGraph w/ tree reduction': []}

def read_data(file_name):
    with open(file_name, 'r') as f:
        reader = csv.reader(f, delimiter=',')
        header = next(reader)
        assert header[0] == 'feature length'
        assert header[1] == 'Gunrock'
        assert header[2] == 'FeatGraph w/o tree reduction'
        assert header[3] == 'FeatGraph w/ tree reduction'
        for row in reader:
            feature_length = row[0]
            time_Gunrock = row[1]
            time_without_tree = row[2]
            time_with_tree = row[3]
            data['feature length'].append(feature_length)
            data['Gunrock'].append(time_Gunrock)
            data['FeatGraph w/o tree reduction'].append(time_without_tree)
            data['FeatGraph w/ tree reduction'].append(time_with_tree)

read_data('../result_csv/effect_tree_reduction_gpu_sddmm_rand_100K.csv')

systems = ['Gunrock', 'FeatGraph w/o tree reduction', 'FeatGraph w/ tree reduction']
colors = {'Gunrock': 'silver',
          'FeatGraph w/o tree reduction': 'C0',
          'FeatGraph w/ tree reduction': 'C1'}

speedup_over_Gunrock = True
if speedup_over_Gunrock:
    data['FeatGraph w/o tree reduction'] = np.array(data['Gunrock'], dtype='float32') / np.array(data['FeatGraph w/o tree reduction'], dtype='float32')
    data['FeatGraph w/ tree reduction'] = np.array(data['Gunrock'], dtype='float32') / np.array(data['FeatGraph w/ tree reduction'], dtype='float32')
    data['Gunrock'] = np.array([1 for i in range(len(data['Gunrock']))], dtype='float32')

width = 0.2
gap = (1 - width * len(systems)) / 2
x = np.arange(len(data['feature length'])) + gap + width / 2

fig, ax = plt.subplots()

for system in systems:
    y = data[system]
    b = plt.bar(x, y, width=width, color=colors[system])
    x += width

plt.xlabel('feature length', fontsize=12)
plt.xticks([0.5, 1.5, 2.5, 3.5, 4.5], data['feature length'], fontsize=12)

plt.ylabel('speedup over Gunrock', fontsize=12)
plt.yticks(fontsize=12)
plt.ylim(0, 3)

plt.legend(systems, fontsize=12, loc='upper center', bbox_to_anchor=(0.5, 1))

output = '../figure_raw/effect_tree_reduction_gpu_sddmm_rand_100K.pdf'

fig.set_size_inches(6, 4)
fig.savefig(output, bbox_inches='tight')
plt.close()
print('output to %s' % output)


==> plot_script/plot_gpu_kernel_time.py <==
import csv
import numpy as np
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

data = {'feature length': [], 'FeatGraph': [], 'Gunrock': [], 'cuSPARSE': []}

def read_data(file_name):
    with open(file_name, 'r') as f:
        reader = csv.reader(f, delimiter=',')
        header = next(reader)
        assert header[0] == 'feature length'
        assert header[1] == 'FeatGraph'
        assert header[2] == 'Gunrock'
        assert header[3] == 'cuSPARSE'
        for row in reader:
            feature_length = row[0]
            time_FeatGraph = row[1]
            time_Gunrock = row[2]
            time_cuSPARSE = row[3]
            data['feature length'].append(feature_length)
            data['FeatGraph'].append(time_FeatGraph)
            data['Gunrock'].append(time_Gunrock)
            data['cuSPARSE'].append(time_cuSPARSE)

read_data('../result_csv/spmm_gpu_reddit.csv')

systems = ['FeatGraph', 'Gunrock', 'cuSPARSE']
colors = {'FeatGraph': 'C0', 'Gunrock': 'C1', 'cuSPARSE': 'C2'}
legends = []

normalize_to_FeatGraph = True
if normalize_to_FeatGraph:
    data['Gunrock'] = np.array(data['Gunrock'], dtype='float32') / np.array(data['FeatGraph'], dtype='float32')
    data['cuSPARSE'] = np.array(data['cuSPARSE'], dtype='float32') / np.array(data['FeatGraph'], dtype='float32')
    data['FeatGraph'] = np.array([1 for i in range(len(data['FeatGraph']))], dtype='float32')

width = 0.2
gap = (1 - width * len(systems)) / 2
x = np.arange(len(data['feature length'])) + gap + width / 2

fig, ax = plt.subplots()

threshold = 4.5

for system in systems:
    y = data[system]
    for i in range(len(x)):
        if y[i] >= threshold:
            clipped_value = threshold+0.5
            rect = plt.bar(x[i], clipped_value, width=width, color=colors[system])[0]
            plt.annotate(round(y[i], 1),  # 1 digits
                fontsize=12,
                xy=(rect.get_x() + rect.get_width() / 2, clipped_value),
                xytext=(0, 2),  # 2 points vertical offset
                textcoords="offset points",
                ha='center', va='bottom')
        else:
            rect = plt.bar(x[i], y[i], width=width, color=colors[system])[0]
        if i == 0:
            legends.append(rect)
    x += width

plt.xlabel('feature length', fontsize=12)
plt.xticks([0.5, 1.5, 2.5, 3.5, 4.5], data['feature length'], fontsize=12)

plt.ylabel('time normalized to FeatGraph', fontsize=12)
plt.yticks(range(int(threshold) + 1), fontsize=12)
plt.ylim(0, threshold+1)

# plt.legend(legends, systems, loc="upper left", fontsize=12)
plt.legend(legends, systems, loc="upper center", bbox_to_anchor=(0.5, 1.15), ncol=3, fontsize=12)

plt.axhline(y=threshold, linewidth=2, color='w')

output = '../figure_raw/spmm_gpu_reddit.jpg'

fig.set_size_inches(6, 4)
fig.savefig(output, bbox_inches='tight', dpi=600)
plt.close()
print('output to %s' % output)


==> plot_script/plot_sensitivity_number_CUDA_blocks.py <==
import csv
import numpy as np
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

data = {'number of CUDA blocks': [], 'reddit': []}

fontsize = 14

def read_data(file_name):
    with open(file_name, 'r') as f:
        reader = csv.reader(f, delimiter=',')
        header = next(reader)
        assert header[0] == 'number of CUDA blocks'
        assert header[1] == 'reddit'
        for row in reader:
            num_block = row[0]
            time_rand_100K = float(row[1])
            data['number of CUDA blocks'].append(num_block)
            data['reddit'].append(time_rand_100K)

read_data('../result_csv/sensitivity_number_CUDA_blocks_spmm_feature_128.csv')

datasets = ['reddit']
colors = {'reddit': 'C0'}
markers = {'reddit': '^'}

fig, ax = plt.subplots()

plt.xlabel(("number of CUDA blocks"), fontsize=fontsize)
plt.ylabel(("time (ms)"), fontsize=fontsize)

for dataset in datasets:
    y = data[dataset]
    line = plt.plot(data['number of CUDA blocks'], y, color=colors[dataset], marker=markers[dataset], label=dataset)

# plt.ylim(200, 220)

plt.xticks(range(len(data['number of CUDA blocks'])), data['number of CUDA blocks'], rotation=45, fontsize=fontsize)

ax.yaxis.grid(True)
# plt.legend(datasets, fontsize=12)

output = '../figure_raw/sensitivity_number_CUDA_blocks_spmm_feature_128.pdf'

fig.set_size_inches(6, 3.5)
fig.savefig(output, bbox_inches='tight')
plt.close()
print('output to %s' % output)


==> plot_script/plot_sensitivity_partitioning_factors_heatmap.py <==
import csv
import numpy as np
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.colors as colors
import matplotlib.pyplot as plt

fontsize = 14

def heatmap(data, row_labels, col_labels, ax=None, fontsize=12,
            cbar_kw={}, cbarlabel="", **kwargs):
    """
    Create a heatmap from a numpy array and two lists of labels.

    Parameters
    ----------
    data
        A 2D numpy array of shape (N, M).
    row_labels
        A list or array of length N with the labels for the rows.
    col_labels
        A list or array of length M with the labels for the columns.
    ax
        A `matplotlib.axes.Axes` instance to which the heatmap is plotted.  If
        not provided, use current axes or create a new one.  Optional.
    cbar_kw
        A dictionary with arguments to `matplotlib.Figure.colorbar`.  Optional.
    cbarlabel
        The label for the colorbar.  Optional.
    **kwargs
        All other arguments are forwarded to `imshow`.
    """
    if not ax:
        ax = plt.gca()

    # Plot the heatmap
    im = ax.imshow(data, **kwargs)

    # Create colorbar
    cbar = ax.figure.colorbar(im, ax=ax, **cbar_kw)
    cbar.ax.set_ylabel(cbarlabel, rotation=-90, va="bottom", fontsize=fontsize)

    # We want to show all ticks...
    ax.set_xticks(np.arange(data.shape[1]))
    ax.set_yticks(np.arange(data.shape[0]))
    # ... and label them with the respective list entries.
    ax.set_xticklabels(col_labels, fontsize=fontsize)
    ax.set_yticklabels(row_labels, fontsize=fontsize)

    # Let the horizontal axes labeling appear on top.
    ax.tick_params(top=True, bottom=False,
                   labeltop=True, labelbottom=False)

    # Rotate the tick labels and set their alignment.
    plt.setp(ax.get_xticklabels(), rotation=-30, ha="right",
             rotation_mode="anchor")

    # Turn spines off and create white grid.
    for edge, spine in ax.spines.items():
        spine.set_visible(False)

    ax.set_xticks(np.arange(data.shape[1]+1)-.5, minor=True)
    ax.set_yticks(np.arange(data.shape[0]+1)-.5, minor=True)
    ax.grid(which="minor", color="w", linestyle='-', linewidth=3)
    ax.tick_params(which="minor", bottom=False, left=False)

    return im, cbar


def annotate_heatmap(im, data=None, valfmt="{x:.2f}", fontsize=12,
                     textcolors=["black", "white"],
                     threshold=None, **textkw):
    """
    A function to annotate a heatmap.

    Parameters
    ----------
    im
        The AxesImage to be labeled.
    data
        Data used to annotate.  If None, the image's data is used.  Optional.
    valfmt
        The format of the annotations inside the heatmap.  This should either
        use the string format method, e.g. "$ {x:.2f}", or be a
        `matplotlib.ticker.Formatter`.  Optional.
    textcolors
        A list or array of two color specifications.  The first is used for
        values below a threshold, the second for those above.  Optional.
    threshold
        Value in data units according to which the colors from textcolors are
        applied.  If None (the default) uses the middle of the colormap as
        separation.  Optional.
    **kwargs
        All other arguments are forwarded to each call to `text` used to create
        the text labels.
    """
    if not isinstance(data, (list, np.ndarray)):
        data = im.get_array()

    # Normalize the threshold to the images color range.
    if threshold is not None:
        threshold = im.norm(threshold)
    else:
        threshold = im.norm(data.max())/2.

    # Set default alignment to center, but allow it to be
    # overwritten by textkw.
    kw = dict(horizontalalignment="center",
              verticalalignment="center")
    kw.update(textkw)

    # Get the formatter in case a string is supplied
    if isinstance(valfmt, str):
        valfmt = matplotlib.ticker.StrMethodFormatter(valfmt)

    # Loop over the data and create a `Text` for each "pixel".
    # Change the text's color depending on the data.
    texts = []
    for i in range(data.shape[0]):
        for j in range(data.shape[1]):
            kw.update(color=textcolors[int(im.norm(data[i, j]) < threshold)])
            text = im.axes.text(j, i, valfmt(data[i, j], None), **kw, fontsize=fontsize)
            texts.append(text)

    return texts


row_labels = ["# feature partitions = 1",
              "# feature partitions = 2",
              "# feature partitions = 4",
              "# feature partitions = 8"]

col_labels = ["# graph partitions = 1",
              "# graph partitions = 4",
              "# graph partitions = 16",
              "# graph partitions = 64"]

time_data = np.array([[12.51, 10.01, 7.63, 16.08],
                      [7.91,  5.46,  4.53, 13.94],
                      [5.64,  4.62,  4.09, 12.36],
                      [5.96,  5.14,  4.53, 12.59]])

fig, ax = plt.subplots()

im, cbar = heatmap(time_data, row_labels, col_labels, ax=ax,
                   cmap="coolwarm", cbarlabel="time (unit: sec)", fontsize=fontsize)
texts = annotate_heatmap(im, valfmt="{x:.1f}", fontsize=fontsize, threshold=7)

output = '../figure_raw/sensitivity_partitioning_factors.pdf'

fig.set_size_inches(6, 4.5)
fig.savefig(output, bbox_inches='tight')
plt.close()
print('output to %s' % output)

